Code Search: A Survey of Techniques for Finding Code

The immense amounts of source code provide ample challenges and opportunities during software development. To handle the size of code bases, developers commonly search for code, e.g., when trying to find where a particular feature is implemented or when looking for code examples to reuse. To support developers in finding relevant code, various code search engines have been proposed. This article surveys 30 years of research on code search, giving a comprehensive overview of challenges and techniques that address them. We discuss the kinds of queries that code search engines support, how to preprocess and expand queries, different techniques for indexing and retrieving code, and ways to rank and prune search results. Moreover, we describe empirical studies of code search in practice. Based on the discussion of prior work, we conclude the article with an outline of challenges and opportunities to be addressed in the future.

==> scripts/checks_missing_papers.py <==
# Requirements:
# pip3 install pybtex

from pybtex.database.input import bibtex
import numpy as np
import re
import pandas as pd
from collections import Counter
from typing import *
import sys


references_file: str = "../references.bib"
list_sections: List[str] = ["../sections/query.tex","../sections/indexingretrieval.tex","../sections/rankingpruning.tex"]
list_discarded_papers: List[str] = []

def read_bib_file(references_file: str):
    #open a bibtex file
    parser = bibtex.Parser()
    bibdata = parser.parse_file(references_file)

    return bibdata

def myround(x, base=5):
    return base * round(x/base)

def intersection(lst1, lst2):
    lst3 = [value for value in lst1 if value in lst2]
    return lst3

def natural_key(string_):
    return [int(s) if s.isdigit() else s for s in re.split(r'(\d+)', string_) if s]


def analyze_section(filename:str, list_all_papers):
    paper_section_list = list(read_tex_section(filename))

    print('\x1b[1;33;40m', "Number of missing papers:", len( set(list_all_papers) - set(paper_section_list) ),'\x1b[0m')

    print('\x1b[6;30;42m', "List of missing papers:",  set(list_all_papers) - set(paper_section_list),'\x1b[0m')


def read_tex_section(filename:str):

    content = open(filename).read()
    set_extracted_papers = set(re.findall(r"[A-Za-z]+[0-9][0-9][0-9][0-9][A-Za-z]*", content, re.M))
    
    return set_extracted_papers


def papers_count():

    bibdata = read_bib_file(references_file)
    list_all_papers = []

    #loop through the individual references
    for bib_id in list(bibdata.entries._dict.keys()):
        entry = bibdata.entries[bib_id].fields

        try:
            tag = entry["review"]

            if 'discarded' in tag:
                list_discarded_papers.append(str(bib_id.title()))
            else:
                list_all_papers.append(str(bib_id.title()))
        except Exception as e: 
            print(e)  
            continue

    while(True):
        print ("\n\nPick the section to analyze the missing papers respect to ./references.bib") # prints a message
        menu = input("""
        0. Query section
        1. Indexing and Retrieval section
        2. Ranking and Pruning section
        3. Quit
        """) 

        if int(menu) > 2:
            break
        
        analyze_section(list_sections[int(menu)], list_all_papers)



papers_count()

print('End')



==> scripts/plots_from_bib.py <==
# Requirements:
# pip3 install pybtex

from pybtex.database.input import bibtex
import matplotlib.pyplot as plt
import numpy as np
import re
import pandas as pd
from collections import Counter

font_size = 12
plt.rcParams.update({'font.size': font_size})


references_file = "../references.bib"
outputFilePath = "../img/"

def read_bib_file(references_file):
    #open a bibtex file
    parser = bibtex.Parser()
    bibdata = parser.parse_file(references_file)

    return bibdata

def myround(x, base=5):
    return base * round(x/base)

def natural_key(string_):
    return [int(s) if s.isdigit() else s for s in re.split(r'(\d+)', string_) if s]

def bar_plot_double_xy(outputFilePath, x, y1, y2, x_label=None, y_label=None, title=None, color1='blue', color2='red',
                       xlim=None,
                       ylim=None):
    axes = plt.gca()
    plt.rcParams.update({'font.size': font_size})
    if ylim is not None:
        axes.set_ylim([0, ylim])

    if xlim is not None:
        axes.set_xlim([0, xlim])

    plt.ylabel(y_label)
    plt.xlabel(x_label)

    #plt.yscale('log')
    bins = 7
    plt.xticks(rotation=40)

    plt.hist([y1,y2], bins, label=['Learning approach','Non-Learning approach'], color=[(0.2, 0.4, 0.6, 0.6),'lightsalmon'])
    #plt.hist(y2, label='Non-Learning approach', color='lightsalmon')

    plt.legend(loc='upper left')


    if title is not None:
        plt.title(title)

    plt.savefig(outputFilePath, bbox_inches='tight')

    plt.figure()

def bar_plot(outputFilePath, values, x_label, y_label):
    counts = Counter(values)
    xs = [int(k) for k in list(counts.keys())]
    ys = list(counts.values())
    total = len(values)
    
    axes = plt.gca()
    axes.text(1995, 10.5, f"Total papers: {total}", style='italic',
        bbox={'facecolor': 'gray', 'alpha': 0.5, 'pad': 10})
    axes.set_xlim([1990,2023])
    plt.rcParams.update({'font.size': font_size})
    plt.xlabel(x_label)
    plt.ylabel(y_label)
    plt.bar(xs, ys)
    plt.xticks(np.arange(1990, 2023, 5))
    plt.savefig(outputFilePath, bbox_inches='tight')
    plt.figure()


def pie_chart(data_list, outputFilePath):
    labels, sizes = zip(*Counter(data_list).items())

    colors = ['yellowgreen', 'gold', 'lightskyblue', 'lightcoral']


    pie = plt.pie(sizes, startangle=90)
    plt.axis('equal')

    plt.legend(pie[0],labels, bbox_to_anchor=(1,0.5), loc="center right", fontsize=10, 
           bbox_transform=plt.gcf().transFigure)
    plt.subplots_adjust(left=0.0, bottom=0.1, right=0.45)

    plt.savefig(outputFilePath, bbox_inches='tight')
    plt.figure()


def papers_plot():
    list_learning_papers = []
    list_not_learning_papers = []
    list_tags = []
    list_years = []

    list_plot_tags = ["cloning","test-cases","api","recommendation","binary"]

    bibdata = read_bib_file(references_file)

    #loop through the individual references
    for bib_id in bibdata.entries:
        entry = bibdata.entries[bib_id].fields
        tag = entry["review"] if "review" in entry else ""

        if "discarded" in tag:
            continue

        list_years.append(entry["year"])

        if 'learning' in tag:
            list_learning_papers.append(str(myround(int(entry["year"]))) + "." + str(myround(int(entry["year"]))+ 5))
        else:
            list_not_learning_papers.append(str(myround(int(entry["year"]))) + "." + str(myround(int(entry["year"]))+ 5))

    full_set = sorted(set(list_learning_papers + list_not_learning_papers))

    bar_plot(outputFilePath + "Years_plot.pdf",
                       values=sorted(list_years),
                       x_label="Year of publication",
                       y_label="Number of papers")

    # bar_plot_double_xy(outputFilePath + "Years_plot.pdf",
    #                    x= [float(k) for k in full_set],
    #                    y1=[float(k) for k in sorted(list_learning_papers, key=lambda x: float(x[:-5]))],
    #                    y2=[float(k) for k in sorted(list_not_learning_papers, key=lambda x: float(x[:-5]))],
    #                    y_label='Number of papers')

    # pie_chart(list_tags, outputFilePath + "papers_tags.pdf")



papers_plot()
print('end')


